Coordinate Descent for Network Linearization

ReLU activations are the main bottleneck in Private Inference that is based on ResNet networks. This is because they incur significant inference latency. Reducing ReLU count is a discrete optimization problem, and there are two common ways to approach it. Most current state-of-the-art methods are based on a smooth approximation that jointly optimizes network accuracy and ReLU budget at once. However, the last hard thresholding step of the optimization usually introduces a large performance loss. We take an alternative approach that works directly in the discrete domain by leveraging Coordinate Descent as our optimization framework. In contrast to previous methods, this yields a sparse solution by design. We demonstrate, through extensive experiments, that our method is State of the Art on common benchmarks.

==> figures/02_comparisons/cifar100_results.py <==
import os
import matplotlib.pyplot as plt


snl = [
    (6, 57.65),
    (7, 59.5),
    (8, 60.48),
    (9, 62.8),
    (10, 64.16),
    (11, 64.8),
    (12, 65.57),
    (13, 66.02),
    (15, 67.17),
    (16, 67.94),
    (17, 68.54),
    (20, 69.38),
    (25.0, 70.23),
    (30, 70.89),
    (50, 73.22),
    (100, 75.42),
    (150, 76.13),
]
deepreduce = [
    (12.3, 64.97),
    (28.7 , 68.68),
    (49.2, 69.50),
    (57.34, 72.68),
    (114.0, 74.72),
    (197.0, 75.51),
    (229.38,76.22),

]
sphnx = [
            (25.6, 66.13),
            (30.2, 67.37),
            (41.0, 68.23),
            (51.2, 69.57),
            (71.7, 71.06),
            (102.4, 72.90),
            #(230, 74.93)
]
cryptonas = [
    (50, 63.5),
    (86, 66),
    (100, 68.5),
    #(334, 76),
    #(500, 77),
]


our_method = [
    (6, 61.78),
    (9, 64.8),
    (12.9, 68.24),
    (14.6, 68.74),
    (15, 68.85),
    (16.8, 69.57),
    (20, 69.7),
    (100, 76.5),
    (150, 77.27),
]

plt.close('all')
plt.plot([relu_budget for (relu_budget, _) in our_method],
         [acc for (_, acc) in our_method], '-*b', markersize=10,  linewidth=3, label='Our', )
plt.plot([relu_budget for (relu_budget, _) in snl],
         [acc for (_, acc) in snl], '--xr', linewidth=1.5, label='SNL')
plt.plot([relu_budget for (relu_budget, _) in deepreduce],
         [acc for (_, acc) in deepreduce],  '--^g', linewidth=1.5, label='DeepReDuce')
plt.plot([relu_budget for (relu_budget, _) in sphnx],
         [acc for (_, acc) in sphnx], '--Dk',  color='magenta', linewidth=1.5, label='SPHYNX')
plt.plot([relu_budget for (relu_budget, _) in cryptonas],
    [acc for (_, acc) in cryptonas],  '--dm', linewidth=1.5, label='CryptoNAS')
# plt.plot([relu_budget for (relu_budget, _) in snip],
#          [acc for (_, acc) in snip],  '--4c', linewidth=1.5, label='SNIP')
plt.plot([i for i in range(4, 256)],
    [76.04 for i in range(4, 256)], '--k', linewidth=3, label='baseline')
plt.xscale('log')
plt.xticks([2**i for i in range(2, 10)], [2**i for i in range(2, 10)])
plt.grid(True)
plt.xlabel('ReLU Budget [K]')
plt.ylabel('Accuracy [%]')
# plt.xlim([4, 32])
# plt.gca().set_xticks([4, 8, 16, 32], [4, 8, 16, 32])

# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
plt.legend()
plt.title('CIFAR-100')
plt.tight_layout()
plt.savefig('figures/cifar100_results.png')
plt.savefig('figures/cifar100_results.pdf')

# plt.show()

==> figures/02_comparisons/cifar10_results.py <==
import os
import matplotlib.pyplot as plt


snl = [
    (6, 84.39),
    (9, 86.97),
    (12.9, 88.23),
    (14.9, 88.43),
    (25.0, 90.88),
    (29.8, 90.92),
    (40.0, 91.68),
    (49.4, 92.27),
    (60.0, 92.63),
    (69.8, 93.02),
    (79.1, 93.16),
    (99.9, 93.50),
    (150.0, 94.26),
    (180.0, 94.78),
    (300, 95.06),
    (400, 95.07),
    (500, 95.21),
]
deepreduce = [
            (36.0 , 88.5),
            (70.0, 90.0),
            (80.0, 90.5),
            # (99.8,89.32),
            # (99.9,86.7),
            (114.0, 92.7),
            (147.0, 93.16),
            (221.48,94.07),

]
cryptonas = [
            (50, 90.0),
            (86, 91.5),
            (100, 92.2),
            (334, 94),
            (500, 94.8),
]
our_method = [
    (6, 85.65),
    (9, 87.49),
    (14.5, 89.65),
    (100, 93.78),
    (150, 94.94),

]

plt.close('all')
plt.plot([relu_budget for (relu_budget, _) in our_method],
         [acc for (_, acc) in our_method], '-*b', markersize=10, linewidth=3, label='Our', )
plt.plot([relu_budget for (relu_budget, _) in snl],
         [acc for (_, acc) in snl], '--xr', linewidth=1.5, label='SNL')
plt.plot([relu_budget for (relu_budget, _) in deepreduce],
         [acc for (_, acc) in deepreduce],  '--^g', linewidth=1.5, label='DeepReDuce')
plt.plot([relu_budget for (relu_budget, _) in cryptonas],
         [acc for (_, acc) in cryptonas],  '--Dk', color='magenta', linewidth=1.5, label='CryptoNAS')
plt.plot([i for i in range(4, 512)],
    [95.22 for i in range(4, 512)], '--k', linewidth=3, label='baseline')
plt.xscale('log')
plt.xticks([2**i for i in range(2, 10)], [2**i for i in range(2, 10)])
plt.grid(True)
plt.xlabel('ReLU Budget [K]')
plt.ylabel('Accuracy [%]')
# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
plt.legend()
plt.title('CIFAR-10')
plt.tight_layout()
plt.savefig('figures/cifar10_results.png')
plt.savefig('figures/cifar10_results.pdf')


==> figures/02_comparisons/hyperparams_all.py <==
import os
import matplotlib.pyplot as plt


reduce_step_results = [
    (100, 68.89),
    (200, 66.93),
    (300, 64.89),
    (500, 62.68),
]

finetune_epochs_results = [
    (5, 63.63),
    (10, 66.23),
    (20, 68.89),
    (30, 68.29),
]

reduce_threshold_results = [
    (0.1, 68.61),
    (0.2, 68.67),
    (0.3, 68.89),
    (0.5, 68.66),
]

plt.close('all')
plt.plot([result for (result, _) in reduce_step_results],
         [acc for (_, acc) in reduce_step_results], '-x', linewidth=5, markersize=15,  label='Hyperparameter Search')
plt.plot([[result for (result, _) in reduce_step_results][2]],
         [[acc for (_, acc) in reduce_step_results][2]], 'o', markersize=15,  mfc='none',  label='Chosen Value')
# plt.plot([relu_budget for (relu_budget, _) in cryptonas],
#          [acc for (_, acc) in cryptonas],  '--dm', linewidth=1.5, label='CryptoNAS')
# plt.plot([relu_budget for (relu_budget, _) in snip],
#          [acc for (_, acc) in snip],  '--4c', linewidth=1.5, label='SNIP')
plt.xticks([i for i in range(0, 700, 100)])
plt.grid(True)
plt.xlabel('Reduce Step')
plt.ylabel('Accuracy [%]')
# plt.legend()
plt.gca().set_ylim([60, 75])
# plt.xlim([4, 32])
# plt.gca().set_xticks([4, 8, 16, 32], [4, 8, 16, 32])

# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
#plt.legend()
plt.title('Reduce Step Performance Comparison')
plt.tight_layout()
plt.savefig('figures/reduce_step.png')
plt.savefig('figures/reduce_step.pdf')

plt.clf()

plt.close('all')
plt.plot([result for (result, _) in reduce_threshold_results],
         [acc for (_, acc) in reduce_threshold_results], '-x', linewidth=5, markersize=15,  label='Hyperparameter Search')
plt.plot([0.3],
         [[acc for (_, acc) in reduce_threshold_results][2]], 'o', mfc='none',markersize=15,  label='Chosen Value')
# plt.plot([relu_budget for (relu_budget, _) in cryptonas],
#          [acc for (_, acc) in cryptonas],  '--dm', linewidth=1.5, label='CryptoNAS')
# plt.plot([relu_budget for (relu_budget, _) in snip],
#          [acc for (_, acc) in snip],  '--4c', linewidth=1.5, label='SNIP')
plt.xticks([i / 10 for i in range(7)])
plt.grid(True)
plt.xlabel('Reduce Threshold')
plt.ylabel('Accuracy [%]')
plt.gca().set_ylim([65, 75])
# plt.xlim([4, 32])
# plt.gca().set_xticks([4, 8, 16, 32], [4, 8, 16, 32])

# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
#plt.legend()
plt.title('Reduce Threshold Performance Comparison')
plt.tight_layout()
plt.savefig('figures/reduce_threshold.png')
plt.savefig('figures/reduce_threshold.pdf')

plt.clf()

plt.close('all')
plt.plot([result for (result, _) in finetune_epochs_results],
         [acc for (_, acc) in finetune_epochs_results], '-x', linewidth=5, markersize=15,  label='finetune_epochs_results')
plt.plot([[result for (result, _) in finetune_epochs_results][2]],
         [[acc for (_, acc) in finetune_epochs_results][2]], 'o', mfc='none', markersize=15,  label='finetune_epochs_results')
# plt.plot([relu_budget for (relu_budget, _) in cryptonas],
#          [acc for (_, acc) in cryptonas],  '--dm', linewidth=1.5, label='CryptoNAS')
# plt.plot([relu_budget for (relu_budget, _) in snip],
#          [acc for (_, acc) in snip],  '--4c', linewidth=1.5, label='SNIP')
plt.xticks([i for i in range(0, 35, 5)])
plt.grid(True)
plt.xlabel('Finetune Epochs')
plt.ylabel('Accuracy [%]')
plt.gca().set_ylim([60, 75])
# plt.xlim([4, 32])
# plt.gca().set_xticks([4, 8, 16, 32], [4, 8, 16, 32])

# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
#plt.legend()
plt.title('Finetune Epochs Performance Comparison')
plt.tight_layout()
plt.savefig('figures/finetune_epochs.png')
plt.savefig('figures/finetune_epochs.pdf')

plt.clf()

# plt.show()

==> figures/02_comparisons/ours_vs_senet.py <==
from collections import OrderedDict
SENET = OrderedDict({24.6: 70.59,
         49.6: 75.28,
         100: 77.92,
         150: 78.32, })
SENET_BASELINE = 78.05
OUR_BASELINE = 76.04
OURS = OrderedDict({6: 61.78,
        9: 64.8,
        12.9: 68.24,
        14.6: 68.74,
        15: 68.85,
        16.8: 69.57,
        20: 69.7,
        100: 76.5,
        150: 77.27,
        })
import matplotlib.pyplot as plt
plt.close('all')
plt.plot(OURS.keys(), [v / OUR_BASELINE * 100.0 for v in OURS.values()], '-*',linewidth=3,  label='Ours', )
plt.plot(SENET.keys(), [v / SENET_BASELINE * 100.0 for v in SENET.values()], '-^',linewidth=3,  label='SENet', )
plt.legend()
plt.grid(True)
plt.xlabel('ReLU Budget [K #ReLUs]')
plt.ylabel(r'$\frac{Accuracy for Budget}{Baseline Accuracy}$ [%]')
plt.title('Performance Relative To Baseline Accuracy')
plt.xscale('log')
plt.tight_layout()
plt.savefig('ours_vs_senet.pdf')

print('-'*50)
print('Ours:')
for k, v in OURS.items():
    print(f"({k}, {v/ OUR_BASELINE * 100.0:.2f})")


print('SENet:')
for k, v in SENET.items():
    print(f"({k}, {v/ SENET_BASELINE * 100.0:.2f})")

==> figures/02_comparisons/tiny_imagenet_results.py <==
import os
import matplotlib.pyplot as plt


snl = [
    (59.1, 54.24),
    (99.6, 58.94),
    (150, 62.12),
    (200, 63.39),
    (300, 64.04),
    (400, 63.83),
    (500, 64.42),
]
deepreduce = [
             (57.35, 53.75),
             (98.3, 55.67),
             (114.69, 56.18),
             (200.0, 57.51),
             (230.0, 59.18),
             (400.0, 61.65),
             (459.0, 62.26),
             (917.0, 64.66),
]
sphnx = [
            (102.4, 48.44),
            (204.8, 53.51),
            (286.7, 56.72),
            (491.5, 59.12),
            (614.4, 60.76),
]
our_method = [
    (59.1, 56.6),
    (99.6, 59.77),
    (150, 62.98),
    (200, 63.97)
]

plt.close('all')
plt.plot([relu_budget for (relu_budget, _) in our_method],
         [acc for (_, acc) in our_method], '-*b', markersize=10,  linewidth=3, label='Our', )
plt.plot([relu_budget for (relu_budget, _) in snl],
         [acc for (_, acc) in snl], '--xr', linewidth=1.5, label='SNL')
plt.plot([relu_budget for (relu_budget, _) in deepreduce],
         [acc for (_, acc) in deepreduce],  '--^g', linewidth=1.5, label='DeepReDuce')
plt.plot([relu_budget for (relu_budget, _) in sphnx],
         [acc for (_, acc) in sphnx],  '--Dk', color='magenta', linewidth=1.5, label='SPHYNX')
plt.plot([i for i in range(32, 1024)],
    [65.05 for i in range(32, 1024)], '--k', linewidth=3, label='baseline')
plt.xscale('log')
plt.xticks([2**i for i in range(5, 11)], [2**i for i in range(5, 11)])
plt.grid(True)
plt.xlabel('ReLU Budget [K]')
plt.ylabel('Accuracy [%]')
# plt.legend(bbox_to_anchor=(0.0, 1.03), loc="lower left", borderaxespad=0, ncols=4)
plt.legend()
plt.title('Tiny-ImageNet')
plt.tight_layout()
plt.savefig('figures/tiny_imagenet_results.png')
plt.savefig('figures/tiny_imagenet_results.pdf')


==> figures/06_relu_distribution/relu_distribution.py <==
SNL_30K = {1: 162, 2: 1465, 3: 33, 4: 6187, 5: 1611, 6: 1122, 7: 974, 8: 223, 9: 3321, 10: 509, 11: 1079, 12: 33, 13: 3736, 14: 5749, 15: 3111, 16: 581}
SNL_15K = {1: 119, 2: 1011, 3: 25, 4: 4902, 5: 822, 6: 563, 7: 458, 8: 185, 9: 2197, 10: 124, 11: 646, 12: 18, 13: 1128, 14: 1249, 15: 922, 16: 252}
OURS_15K = {1: 73, 2: 721, 3: 13, 4: 3063, 5: 790, 6: 589, 7: 477, 8: 111, 9: 1635, 10: 246, 11: 546, 12: 16, 13: 1894, 14: 2908, 15: 1620, 16: 294}
FULL_MODEL = {1: 65536, 2: 65536, 3: 65536, 4: 65536, 5: 32768, 6: 32768, 7: 32768, 8: 32768, 9: 16384, 10: 16384, 11: 16384, 12: 16384, 13: 8192, 14: 8192, 15: 8192, 16: 8192}
for layer in range(1, 16+1):
    print(f"{layer} & {FULL_MODEL[layer]} & {OURS_15K[layer]} \\\\ ")
print("-" * 30)

print(", ".join([str(i) for i in range(1, 16+1)]))
print("-" * 30)
for layer in range(1, 16+1):
    print(f"{layer} & {SNL_30K[layer]} & {SNL_15K[layer]} & {OURS_15K[layer]} \\\\ ")

